Gradient Approximation and Multi-Variable Derivative-Free Optimization based on Non-Commutative Maps

In this work, multi-variable derivative-free optimization algorithms for unconstrained optimization problems are developed. A novel procedure for approximating the gradient of multi-variable objective functions based on non-commutative maps is introduced. The procedure is based on the construction of an exploration sequence to specify where the objective function is evaluated and the definition of so-called gradient generating functions which are composed with the objective function such that the procedure mimics a gradient descent algorithm. Various theoretical properties of the proposed class of algorithms are investigated and numerical examples are presented.

==> anc/Additional_Material_Conjecture_1/check_interlacing_property.m <==
function [check,d1,d2] = check_interlacing_property(P1,P2)
    check = 1;
    %% unit check
    [n11,n12] = size(P1);
    [n21,n22] = size(P2);
    if n11 ~= n12
        error("P1 has to be quadratic")
    elseif n21 ~= n22
        error("P2 has to be quadratic")
    elseif n11 ~= n22 + 1
        error("P1, P2 has to quadratic matrices, where dim(P1) = dim(P2)+1")
    end
    
    %% calculate eigenvalues
    [~,d1,~] = reorderEigen_skew(P1);
    [~,d2,~] = reorderEigen_skew(P2);
    
    d1 = d1(1:ceil(length(d1)/2));
    d2 = d2(1:floor(length(d2)/2));

    %% test interlacing property
    for i = 1:length(d2)
        if ~(d1(i)>d2(i) && d2(i)>d1(i+1))
            check = 0;
            break;
        end 
    end 
    
    if check == 1
        disp('Interlacing property fulfilled')
    end 
end 

==> anc/Additional_Material_Conjecture_1/gen_matrix_P.m <==
function P = gen_matrix_P(m)

if m < 3 
    error("m has to be larger or equal to 3")
end 

d = 2*(1-m^(-1/2))/(m-1) * [1:m-2]-1;
d = [0 d];

P = toeplitz(-d,d);

==> anc/Additional_Material_Conjecture_1/interlacing_proof.tikz <==
% This file was created by matlab2tikz.
%
\definecolor{mycolor1}{rgb}{0.00000,0.44700,0.74100}%
\definecolor{mycolor2}{rgb}{1.00000,0.64453,0.00000}%
\definecolor{mycolor3}{rgb}{0.49400,0.18400,0.55600}%
\definecolor{mycolor4}{rgb}{0.46600,0.67400,0.18800}%
\definecolor{mycolor5}{rgb}{0.92900,0.69400,0.12500}%
\definecolor{mycolor6}{rgb}{0.63500,0.07800,0.18400}%
%
\begin{tikzpicture}

\begin{axis}[%
width=0.951\figurewidth,
height=\figurheight,
at={(0\figurewidth,0\figurheight)},
scale only axis,
xmin=4,
xmax=10,
ymin=-0.1,
ymax=3.5,
axis background/.style={fill=white},
axis x line*=bottom,
axis y line*=left,
xmajorgrids,
ymajorgrids
]
\addplot [color=mycolor1, draw=none, mark size=4.0pt, mark=*, mark options={solid, fill=mycolor2, mycolor2}, forget plot]
  table[row sep=crcr]{%
4	1\\
4	0\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
4	1.37638192047117\\
5	1.37638192047117\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
4	0.324919696232906\\
5	0.324919696232906\\
};
\addplot [color=mycolor3, draw=none, mark size=4.0pt, mark=*, mark options={solid, fill=mycolor2, mycolor2}, forget plot]
  table[row sep=crcr]{%
5	1.37638192047117\\
5	0.324919696232906\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
5	1.73205080756888\\
6	1.73205080756888\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
5	0.577350269189626\\
6	0.577350269189626\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
5	0\\
6	0\\
};
\addplot [color=mycolor1, draw=none, mark size=4.0pt, mark=*, mark options={solid, fill=mycolor2, mycolor2}, forget plot]
  table[row sep=crcr]{%
6	1.73205080756888\\
6	0.577350269189626\\
6	0\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
6	2.07652139657234\\
7	2.07652139657234\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
6	0.797473388882404\\
7	0.797473388882404\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
6	0.22824347439015\\
7	0.22824347439015\\
};
\addplot [color=mycolor4, draw=none, mark size=4.0pt, mark=*, mark options={solid, fill=mycolor2, mycolor2}, forget plot]
  table[row sep=crcr]{%
7	2.07652139657234\\
7	0.797473388882404\\
7	0.22824347439015\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
7	2.4142135623731\\
8	2.4142135623731\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
7	1\\
8	1\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
7	0.414213562373095\\
8	0.414213562373095\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
7	0\\
8	0\\
};
\addplot [color=mycolor5, draw=none, mark size=4.0pt, mark=*, mark options={solid, fill=mycolor2, mycolor2}, forget plot]
  table[row sep=crcr]{%
8	2.4142135623731\\
8	1\\
8	0.414213562373095\\
8	0\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
8	2.74747741945462\\
9	2.74747741945462\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
8	1.19175359259421\\
9	1.19175359259421\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
8	0.577350269189626\\
9	0.577350269189626\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
8	0.176326980708465\\
9	0.176326980708465\\
};
\addplot [color=mycolor1, draw=none, mark size=4.0pt, mark=*, mark options={solid, fill=mycolor2, mycolor2}, forget plot]
  table[row sep=crcr]{%
9	2.74747741945462\\
9	1.19175359259421\\
9	0.577350269189626\\
9	0.176326980708465\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
9	3.07768353717526\\
10	3.07768353717526\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
9	1.37638192047117\\
10	1.37638192047117\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
9	0.726542528005362\\
10	0.726542528005362\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
9	0.324919696232906\\
10	0.324919696232906\\
};
\addplot [color=black!50!green, dashed, mark=triangle, mark options={solid, rotate=90, black!50!green}, forget plot]
  table[row sep=crcr]{%
9	0\\
10	0\\
};
\addplot [color=mycolor6, draw=none, mark size=4.0pt, mark=*, mark options={solid, fill=mycolor2, mycolor2}, forget plot]
  table[row sep=crcr]{%
10	3.07768353717526\\
10	1.37638192047117\\
10	0.726542528005362\\
10	0.324919696232906\\
10	0\\
};
\end{axis}
\end{tikzpicture}%

==> anc/Additional_Material_Conjecture_1/main_interlacing_num_validation.m <==
% Numerical Validation of Conjecture 1 of the Article 
%
% Gradient Approximation and Multi-Variable Derivative-Free Optimization
% Based On Non-Commutative Maps ()
%
% Author: Jan Feiling (jan.feiling@ist.uni-stuttgart.de)
%

clear all; close all; clc

%% check
n = 10000;
P1 = gen_matrix_P(n+1); 
P2 = gen_matrix_P(n);

[check,~,~] = check_interlacing_property(P1,P2);

%% Visualization
n1 = 4;  % n1xn1 is the dimnension of the principal submatrix
n2 = 10;  % n2xn2 is the dimension of P_

for i = n1:n2
    hold on
    P1 = gen_matrix_P(i);
    [~,d1,~] = reorderEigen_skew(P1);
    d1 = d1(1:ceil(length(d1)/2));
    %
    if i > n1
        %plot((i-1)*ones(length(d1),1),d1,'bx','MarkerSize',6)
        for j = 1:length(d1)
            plot([i-1,i],[d1(j),d1(j)],'<--','Color',rgb('green'))
        end 
    end 
    plot(i*ones(length(d1),1),d1,'o','MarkerEdgeColor',rgb('orange'),'MarkerFaceColor',rgb('orange'),'MarkerSize',8)
end 
grid on
ylim([-0.1,3.5]);

==> anc/Additional_Material_Conjecture_1/reorderEigen_skew.m <==
% Reordering Eigenvalues +/- w_l*i, 0 of Skew Symmetric matrix
% such that off-diagonal blocks are in decreasing order
%
% Matlab is not ordering the blocks properly all the time!

function [V,d,rk] = reorderEigen_skew(A)
if A-A' ~= zeros(length(A))
    error('Matrixnot skew-symmetric')
end
m = length(A);

rk = rank(A);

% get eigenvalues and extract imaginary parts + ordering them in a descend
% manner
[v,d_] = eig(A);
d = zeros(m,2);
for i = 1:m
    d(i,:) = [imag(d_(i,i)),(-1)^(i+1)*(floor((m-1)/2)-floor((i-1)/2)+1)];
end
[d,idx] = sortrows(d,[1,2],{'descend','descend'});
d = d(:,1);

% constructing orthogonal matrix where eigenvectors relates to the
% eigenvalues such that V'AV generates a block-diagonal matrix, where
% each block is 2x2: [0 w_l;-w_l 0]
V = zeros(m);
for i = 1:floor(m/2)
    V(:,2*i-1) = sqrt(2)*real(v(:,idx(i)));
    V(:,2*i) = sqrt(2)*imag(v(:,idx(end-i+1)));
end

% add eigenvector which corresponds to the zero eigenvalue if m odd
if mod(m,2) ~= 0
    V(:,end) = real(v(:,idx(i+1)));
end
end

==> anc/McOpt/ExplorationSequence/FanPall.m <==
%% FanPall Algorithm
function [S,a,b] = FanPall(A,b)
m = length(A);
if mod(m,2) == 0
    [S,a,b] = subFanPallEven(A,b);
else
    [S,a,b] = subFanPallOdd(A,b);
end
end

%% Even
function [S,a,b] = subFanPallEven(A,b)
m = length(A);
[T,d] = reorderEigen_skew(A);
a = d(1:m/2);
if length(b) ~= length(a)-1
    b = zeros(length(a)-1,1);
    for i =1:length(a)-1
        b(i) = (a(i)-a(i+1))/2+a(i+1);
    end
end

v = zeros(m-1,1);
for i = 1:length(b)
    num = 1;
    den = b(i)^2;
    flag = 0;
    for j = 1:length(a)
        if abs(b(i)^2-a(j)^2)<10^(-8)
            num = 0;
        end 
        num = num*(b(i)^2-a(j)^2);
        if i ~= j && j<=length(a)-1
            if b(i)==b(j)
                flag = 1;
            end 
            den = den*(b(i)^2-b(j)^2);
        end
    end
    if abs(num/2/den)<10^(-3)
        num = 0;
        den = 1;
    end 
    if -num/2/den<0
        num;
    end 
    if flag ~=1
        v(2*i-1) = sqrt(-num/2/den);
        v(2*i) = sqrt(-num/2/den);
    else
        v(2*i-1) = 0;
        v(2*i) = 0;
    end
end
v(end) = prod(a)/prod(b);

if norm(imag(v))>10^-4
    error('imaginary part in v')
else
    v = real(v);
end

A_ = [kron(diag(b),[0 1;-1 0]),zeros(2*length(b),1),v(1:end-1);zeros(1,2*length(b)+1),v(end);-v(1:end)',0];
[T_,d_] = reorderEigen_skew(A_);
S = T*T_';
end

%% Odd
function [S,a,b] = subFanPallOdd(A,b)
m = length(A);

[T,d] = reorderEigen_skew(A);
a = d(1:floor(m/2));

if length(b) ~= length(a)
    b = zeros(length(a),1);
    for i =1:length(a)-1
        b(i) = (a(i)-a(i+1))/2+a(i+1);
    end
    b(end) = a(end)/2;
end

v = zeros(2*length(b),1);
for i = 1:length(a)
    num = 1;
    den = 1;
    flag = 0;
    for j = 1:length(a)
        num = num*(b(i)^2-a(j)^2);
        if i ~= j
            if b(i) == b(j)
                flag = 1;
            else
                den = den*(b(i)^2-b(j)^2);
            end
        end
    end
    if abs(num)<10^(-8)
        num = 0;
    end 
    if abs(num/2/den)<10^(-8)
        num = 0;
        den = 1;
    end 
    if -num/2/den<0
        %disp(' ');
    end 
    if flag ~=1
        v(2*i-1) = sqrt(-num/2/den);
        v(2*i) = sqrt(-num/2/den);
    else
        v(2*i-1) = 0;
        v(2*i) = 0;
    end
end

A_ = [kron(diag(b),[0 1;-1 0]),v;-v',0];

[T_,d_] = reorderEigen_skew(A_);
S = T*T_';
end


==> anc/McOpt/ExplorationSequence/FanPall_check.m <==
% Check if eigenvalue condition of Fan Pall Theorem is satisfied
%
% INPUT: A - Skew symmetric matrix
%        b - imagenary parts of eigenvalues of principal submatrix
% OUTPUT: a - Eigenvalues of skew symmetric matrix A
%         isOdd - boolean if A has odd dimension
%
% print error message if conditions are not satisfied
%
function [a,b,isOdd,beOdd] = FanPall_check(A,b)
% define variables
m = length(A);
q = length(b);

% check if principal submatrix has odd dimension 
if b(end) == 0
    beOdd = 1;
    b = b(1:end-1);
else
    beOdd = 0;
end 

% check if dimension of A is odd
isOdd = 0;
if mod(m,2) ~= 0
    isOdd = 1;
end

% save imagenary part of complex conjugated eigenvalues of A
a = zeros(m,1);
[~,d] = eig(A);
for i = 1:m
    a(i) = imag(d(i,i));
end
a = sort(a,'descend');
a = a(1:floor(m/2)+isOdd);

% check Condition of Fan Pall Theorem
for i = 1:q
    if  a(i) < b(i) || b(i)< a(length(a)-q+i)
        cprintf('error', strcat('b(',int2str(i),')= ',num2str(b(i)),...
            ' has to be changed! It has to hold: '));
        cprintf('-key', strcat(' ', num2str(a(i)),' >= b(',int2str(i),') >= ',...
            num2str(a(floor(m/2)-q+i)),'\n'));
        error('Conditions of Fan Pall Theorem are not fulfilled \n')
    end 
end
%cprintf('comment','Condtions of Fan Pall Theorem are satisifed \n');
end

==> anc/McOpt/ExplorationSequence/FanPall_skew.m <==
%% FanPall Algorithm
%
% INPUT: A - Skew symmetric matrix of even or odd dimension
%        b - imaginary part of complex conjugated eigenvalues of principal
%            submatrix. length(b) < floor(length(A)/2) and values of
%            has to be in the intervalls of the eigenvalues of A as
%            specified in the Fan-Pall Theorem. If b(end) = 0, desiered
%            subprincipal has eigenvalue 0 and odd dimension
% OUTPUT:S - Matrix of same dimension as A, such that S'*A*S has the same
%            eigenvalues as A with complex conjugated eigenvalues of the
%            principal submatrix as specified by b
%
function S = FanPall_skew(A,b)
m = floor(length(A)/2);
q = length(b);
[a,b,isOdd,~] = FanPall_check(A,b);

%%
% Note if the dimension of A is odd, the principal submatrix has dimension
% 2*m, if the dimension of A is even, the principal submatrix hat dimension
% 2*(m-1). One iteration more is needed if dimension of A is odd. The
% number of iterations do not depend on if the submatrix is needed to be
% odd ( 2*(m-1-k)+1-th row and column is zero)
%
%% CALCULATE EIGENVALUES OF SUBMATRICES FOR m-q+isOdd ITERATIONS
EvalIter(:,1) = a;
b_ = b;
k = 0;
isOdd1 = isOdd;
cnt = 0;
while 1
    k = k+1;
    for j = 1:length(a)-k-1
        idx1 = find(EvalIter(j+1,k)-b_<=10^(-6) & EvalIter(j,k)>=b_-10^(-6));
        if ~isempty(idx1) && abs(b_(idx1(1))-EvalIter(j+1,k)) < 10^-8
            [EvalIter(j,k+1),idx] = max(b_(idx1));
        else
            [EvalIter(j,k+1),idx] = max([b_(idx1)', EvalIter(j+1,k)]);
        end
        if idx ~= length(idx1)+1
            idx2 = find(b_ == EvalIter(j,k+1));
            if idx2 ==1
                cnt = cnt+1;
                b_(idx2) = [];
            end
        end
    end
    if length(a)-k-1 <=0
        j=0;
        isOdd1 = 0;
    end
    idx1 = find(EvalIter(j+2,k)<=b_ & EvalIter(j+1,k)>=b_);
    [EvalIter(j+1,k+1),idx] = max([min(b_(idx1)),EvalIter(j+2,k)]);
    %isOdd1 = 0;
    if idx ~= length(idx1)+1
        cnt = cnt+1;
    end
    if cnt >= length(b) || k >= length(a)-length(b_)
        break;
    end
end

EvalIter = EvalIter(1:m-1+isOdd,2:end);

idx = zeros(length(b),1);
cnt = 1;
for i = 1:size(EvalIter,1)
    if cnt <= length(b) && EvalIter(i,end) == b(cnt)
        idx(cnt) = i;
        cnt = cnt+1;
    end
end

%% ITERATIONS OF ORTHOGONAL MATRIX CONSTRUCTION VIA FAN PALL
% first iteration (different for odd or even dimension of A)
[S,~,~] = FanPall(A,EvalIter(:,1));

% m-q-1+isOdd iterations (only Algorithm for even dimension of A is needed)
S_ = eye(size(S,1));
for k = 1:size(EvalIter,2)-1
    % transform A into matrix with principal submatrix with eigenvalues
    % specified in EvalIter
    A_ = S'*A*S;
    % extract principal submatrix block
    %A_ = A_(1:2*(m+isOdd)-2*k,1:2*(m+isOdd)-2*k);
    A_ = A_(1:2*(m)-2*k,1:2*(m)-2*k);
    % construct orthogonal matrix for principal submatrix block
    %[S_,~,~] = FanPall(A_,EvalIter(1:m-k-1+isOdd,k+1));
    [S_,~,~] = FanPall(A_,EvalIter(1:m-k-1,k+1));
    % add eye(.) for columns and rows not considered in the submatrix
    %S_ = [S_,zeros(2*(m+isOdd)-2*k,2*k-isOdd);zeros(2*(m+isOdd)-2*k,2*k-isOdd)',eye(2*k-isOdd)];
    S_ = [S_,zeros(2*(m)-2*k,2*k+isOdd);zeros(2*(m)-2*k,2*k+isOdd)',eye(2*k+isOdd)];
    S = S*S_;
end
%% Permutation Matrix
T = zeros(length(S));
for i = 1:length(idx)
    uv1 = zeros(length(S),1);
    uv2 = zeros(length(S),1);
    uv1(2*idx(i)-1) = 1;
    uv2(2*idx(i)) = 1;
    T(:,2*i-1) = uv2;
    T(:,2*i) = uv1;
end
j = length(idx)+1;
for i = 1:m
    if any(idx(:)==i)
    else
        uv1 = zeros(length(S),1);
        uv2 = zeros(length(S),1);
        uv1(2*i-1) = 1;
        uv2(2*i) = 1;
        T(:,2*j-1) = uv2;
        T(:,2*j) = uv1;
        j = j+1;
    end
end
if isOdd
    T(end,end) = 1;
end
S = S*T;
end

==> anc/McOpt/ExplorationSequence/calc_Sigma.m <==
%
% Calculate sigma matrix (singular values of W)
%
function Sigma = calc_Sigma(sigma,n,m,rk)
Sigma = [diag(sigma),zeros(rk,m-rk);zeros(2*n-rk,rk),zeros(2*n-rk,m-rk)];
end

==> anc/McOpt/ExplorationSequence/calc_Theta.m <==
function Theta = calc_Theta(P_,w_,m,rk)
if m > rk+1
    Theta = FanPall_skew(P_,w_);
else
    Theta = reorderEigen_skew(P_);
end 

==> anc/McOpt/ExplorationSequence/calc_V_normal.m <==
%
%
%
function [V,Theta] = calc_V_normal(w_,P_,m,rk,Perm_)
r = floor(rk/2);
Theta = calc_Theta(P_,w_,m,rk);
Perm = [Perm_,zeros(2*r,m-2*r-1);zeros(m-2*r-1,2*r),eye(m-2*r-1)];
Theta = Theta*Perm;
epsilon = (m-1)^(-1)*(1-m^(-1/2));
V = [Theta-epsilon*ones(m-1,1)*ones(m-1,1)'*Theta, m^(-1/2)*ones(m-1,1);
     -ones(m-1,1)'*Theta+epsilon*(m-1)*ones(m-1,1)'*Theta, m^(-1/2)];
end 

==> anc/McOpt/ExplorationSequence/calc_V_skew.m <==
function [V,Theta] = calc_V_skew(w_,P_,m,rk,Perm_)
r = floor(rk/2);
P = [Perm_,zeros(2*r,m-2*r-1);zeros(m-2*r-1,2*r),eye(m-2*r-1)];
Theta = calc_Theta(P_,w_,m,rk);
Theta = Theta*P;
epsilon = (m-1)^(-1)*(1-m^(-1/2));
V = [Theta-epsilon*ones(m-1,1)*ones(m-1,1)'*Theta, m^(-1/2)*ones(m-1,1);
     -ones(m-1,1)'*Theta+epsilon*(m-1)*ones(m-1,1)'*Theta, m^(-1/2)];
end 

==> anc/McOpt/ExplorationSequence/calc_m.m <==
%
%
%
function [m,P_] = calc_m(rk,w_,a1,a2)
[w,P_] = eValP(rk,a1,a2);
if norm(w-w_,1)<10^-3
    m = rk+1;
else
    i = 1;
    done = 0;
    while 1
        [w,P_] = eValP(rk+i,a1,a2);
        if interlacing_cond(w_,w,rk+i+1)
            done = 1;
        else
            i = i+1;
        end
        if done
            break;
        end 
    end
    m = rk+1+i;
end

==> anc/McOpt/ExplorationSequence/calc_normal_Td.m <==
function Td = calc_normal_Td(a1,a2,n,sig)
if sig == 0
    [w,~] = eValP(2*n,a1,a2);
    sigma = zeros(n,1);
    for i = 1:floor(n)
        sigma(i) = w(i)^(-1/2);
    end
    sigma = sort(sigma,'descend');
    gamma =  sigma.^2.*(a2-0.5*(a1+a2)^2);
    Td = [diag(gamma),-eye(n);eye(n),diag(gamma)];
else 
    gamma =  sig(1:2:end).^2.*(a2-0.5*(a1+a2)^2);
    Td = [diag(gamma),-eye(n);eye(n),diag(gamma)];
end 

==> anc/McOpt/ExplorationSequence/calc_w_normal.m <==
%
%
%
function [w_,idx,Perm_] = calc_w_(gamma,delta,rk,a1,a2)
a3 = a1+a2;
gamma = gamma(1:floor(rk/2));
delta = delta(1:floor(rk/2));

w_ = (a2-0.5*a3^2)*delta./gamma;
if ~isempty(find(w_<0))
    error('w_ has to be positive --> choose different Td (negative real part of eigenvalues necassary)')
end

[w_,idx] = sort(w_,'descend');

Perm_ = zeros(2*length(w_));

for i = 1:length(w_)
    e1 = zeros(2*length(w_),1);
    e2 = zeros(2*length(w_),1);
    e2(2*idx(i)-1) = 1;
    e1(2*idx(i)) = 1;
    Perm_(:,2*i-1) = e2;
    Perm_(:,2*i) = e1;
end 

==> anc/McOpt/ExplorationSequence/calc_w_skew.m <==
%
%
%
function [w_skew,Perm_,idx] = calc_w_skew(sigma,rk,delta,a1,a2)
if rk ~= length(sigma)
    error('Length of sigma is not correct');
end 
w_skew = zeros(length(sigma)/2,1);
for i = 1: length(sigma)/2
    w_skew(i) = delta(i)/sigma(2*i-1)/sigma(2*i);
end 

[w_skew,idx] = sort(w_skew,'descend');

Perm_ = zeros(2*length(w_skew));

for i = 1:length(w_skew)
    e1 = zeros(2*length(w_skew),1);
    e2 = zeros(2*length(w_skew),1);
    e2(2*idx(i)-1) = 1;
    e1(2*idx(i)) = 1;
    Perm_(:,2*i-1) = e2;
    Perm_(:,2*i) = e1;
end 


==> anc/McOpt/ExplorationSequence/eValP.m <==
function [w,P_] = eValP(rk,a1,a2)
a3 = a1+a2;
m = rk+1;
%
d = 2*(1-m^(-1/2))/(m-1) * [1:m-2]-1;
d = [0 d];
P_ = 0.5*a3^2*toeplitz(-d,d);
%
% R = zeros(m);
% for i = 1:m-1
%     for j = 1:m-1
%         R(i,j) = a3^2*sign(i-j);
%     end
% end
% R0 = R(1:m-1,1:m-1);
% epsilon = 1/(m-1)*(1-sqrt(1/m));
% R0_ = R0-epsilon*ones(m-1,1)*ones(m-1,1)'*R0-epsilon*R0*ones(m-1,1)*ones(m-1,1)';
%
[~,d_] = eig(P_);
d = zeros(m-1,1);
for i = 1:m-1
    d(i) = imag(d_(i,i));
end 
[d,idx] = sort(d,'descend');
w = d(1:ceil((m-1)/2));
end 

==> anc/McOpt/ExplorationSequence/getExplorationSequence_W.m <==
%
% Calculation of the exploration sequence matrix W
% (based on singular value decomposition)
%
% INPUT: Td (2n x 2n matrix), map parameters a1,a2, singular values of W
% (rk(Td) x 1 vector), dimension n of the the optimization problem 
%
%
function [W,U,V,Sigma] = getExplorationSequence_W(Td,a1,a2,sigma,n)
%
% two cases for exploration sequence calculations
%
if abs(2*a2-(a1+a2)^2) > 10^-4
    [U,gamma,delta,rk] = reorderEigen_normal(Td);
    [w_,~,Perm] = calc_w_normal(gamma,delta,rk,a1,a2);
    [m,P_] = calc_m(rk,w_,a1,a2);
    Sigma = calc_Sigma(sigma,n,m,rk);
    [V,~] = calc_V_normal(w_,P_,m,rk,Perm);
else
    [U,delta,rk] = reorderEigen_skew(Td);
    [w_,Perm,~] = calc_w_skew(sigma,rk,delta,a1,a2);
    [m,P_] = calc_m(rk,w_,a1,a2);
    Sigma = calc_Sigma(sigma,n,m,rk);
    [V,~] = calc_V_skew(w_,P_,m,rk,Perm);
end
W = U*Sigma*V';
W= W*(a1+a2); %scaling due to wired MATLAB calculations
end

==> anc/McOpt/ExplorationSequence/interlacing_cond.m <==
%
%
%
function b = interlacing_cond(w_,w,m)
b = 1;
p = floor((m-1)/2);
q = mod(m-1,2);
r = length(w_);
for i = 1:r
    if w(i) < w_(i) || w_(i) < w(p+q-r+i)
        b = 0;
    end 
end 

==> anc/McOpt/ExplorationSequence/reorderEigen_normal.m <==
% Reordering Eigenvalues g_l +/- w_l*i, 0 of normal matrix
%
% Matlab is not ordering the blocks properly all the time!
%
function [V,gamma,delta, rk] = reorderEigen_normal(A)
if A*A'-A'*A ~= zeros(length(A))
    error('Matrix not normal')
end
m = length(A);
rk = rank(A);

% get eigenval and order them in a descend manner w.r.t the imaginary part
[v,d_] = eig(A);
delta = zeros(length(A),1);
gamma = zeros(length(A),1);
d = diag(d_);
[~,idx]= sortrows([imag(d) sign(imag(d)).*(abs(real(d))+abs(imag(d)))],[1,2],{'descend','ascend'});
gamma = real(d(idx));
delta = imag(d(idx));
delta = delta(1:ceil(m/2));
gamma = gamma(1:ceil(m/2));

% constructing orthogonal matrix where eigenvectors relates to the
% eigenvalues such that V'AV generates a block-diagonal matrix, where
% each block is 2x2: [g_l -w_l;w_l g_l]
V = zeros(m);
D = zeros(m);
for i = 1:floor(m/2)
    V(:,2*i-1) = sqrt(2)*real(v(:,idx(i)));
    V(:,2*i) = sqrt(2)*imag(v(:,idx(end-i+1)));
end

% add eigenvector which corresponds to the zero eigenvalue if m odd
if mod(m,2) ~= 0
    V(:,end) = real(v(:,idx(i+1)));
end
end

==> anc/McOpt/ExplorationSequence/reorderEigen_skew.m <==
% Reordering Eigenvalues +/- w_l*i, 0 of Skew Symmetric matrix
% such that off-diagonal blocks are in decreasing order
%
% Matlab is not ordering the blocks properly all the time!

function [V,d,rk] = reorderEigen_skew(A)
if A-A' ~= zeros(length(A))
    error('Matrixnot skew-symmetric')
end
m = length(A);

rk = rank(A);

% get eigenvalues and extract imaginary parts + ordering them in a descend
% manner
[v,d_] = eig(A);
d = zeros(m,2);
for i = 1:m
    d(i,:) = [imag(d_(i,i)),(-1)^(i+1)*(floor((m-1)/2)-floor((i-1)/2)+1)];
end
[d,idx] = sortrows(d,[1,2],{'descend','descend'});
d = d(:,1);

% constructing orthogonal matrix where eigenvectors relates to the
% eigenvalues such that V'AV generates a block-diagonal matrix, where
% each block is 2x2: [0 w_l;-w_l 0]
V = zeros(m);
for i = 1:floor(m/2)
    V(:,2*i-1) = sqrt(2)*real(v(:,idx(i)));
    V(:,2*i) = sqrt(2)*imag(v(:,idx(end-i+1)));
end

% add eigenvector which corresponds to the zero eigenvalue if m odd
if mod(m,2) ~= 0
    V(:,end) = real(v(:,idx(i+1)));
end
end

==> anc/McOpt/MAIN_McOpt.m <==
%
%% McOpt: DERIVATIVE FREE OPTIMIZATION ALGORITHM BASED ON NON-COMMUTATIVE MAPS
%
% AUTHOR: Jan Feiling
% EMAIL: jan.feiling@ist.uni-stuttgart.de
% Related publication: Gradient Approximation and Multi-variable
% Derivative-Free Optimization based on Non-Commutative Maps
% with detailed description in C.1
%
% DESCRIPTION: The algorithm is approximating the gradient of multi-variable objective 
% functions based on non-commutative maps 
%
% NAMING: McOpt - Magic Cube Optimization Algorithm. The Magic Cube is 
% utilized as figurative illustration to explain non-commutativity of maps.
%
%% SETUP
%
% 1) specify test function or simulation oracle in the script below 

load_McOpt_settings;

% 2) Specify algorithmic design parameters and functions
% 2.1) Step size h, initial condition x0, and maximal iterations kmax

h = 0.05;            
x0 = [1,1];      
n = length(x0);
kmax = 200;

% 2.2) Generating functions f,g; map parameters a1,a2; matrix Td 
% choose fg = {1,...8}, Td_opt = {0,1,2} and param = [a b c phi mu] (explainations are in genFunc.m)

% 2.3) Singular Values 
% sig = 0: get singular values to obtain smalles m based on a1,a2,Td
% sig = [s1,s2,....] \in R^(rk(Td)x1); (for 2a2-(a1+a2)^2 ~= 0 pairwise identical)
% sigma should be pairwise different (for better numerical behaviour)

%##################################################
% PARAMETER EXAMPLES (COMMENT OUT AND RUN) - FOR 2D!
%fg = 1; Td_opt = 2; sig = 0; param = 0;
%fg = 1; Td_opt = 2; sig = [2 2]; param = [1,1,0,0,1];
%fg = 1; Td_opt = 2; sig = [0.3 0.3]; param = [1,1,0,0,1]; kmax = 5000;
%fg = 5; Td_opt = 0; sig = 0; param = [1,1,0,0,5];
fg = 5; Td_opt = 0; sig = [0.8 0.8 0.85 0.85]; param = [1,1,0,0,25];
%fg = 5; Td_opt = 1; sig = 0; param = [2,2,0,0,15]; kmax = 100;
%fg = 6; Td_opt = 1; sig = [0.9 0.9 0.8 0.8]; param = [1,1,0,0,10];
%fg = 1; Td_opt = 2; sig = 0; param = [1,1,0,0,1];
%fg = 2; Td_opt = 2; sig = 0; param = [0.05,0.05,0,0,1]; h = 0.01; % scaling of argument is needed
%fg = 3; Td_opt = 0; sig = 0; param = [5,1,0,0,1];
%fg = 3; Td_opt = 0; sig = [0.6 0.6 0.55 0.55]; param = [5,1,0,0,1];
%fg = 4; Td_opt = 2; sig = 0; param = [5,1,0,0,1];
%fg = 5; Td_opt = 1; sig = 0.5*linspace(1.1,0.9,12); param = [1,1,0,0,20]; x0 = [-2,2,1,3,-4,-1]; kmax = 200;
%fg = 7; Td_opt = 0; sig = [0.9 0.9 0.8 0.8]; param = [0.5,1,0,0,1];
%fg = 8; Td_opt = 2; sig = [0.9 0.9]; param = [8,0.5,0,0,1];
%fg = 8; Td_opt = 2; sig = [0.4 0.4 0.38 0.38]; param = [4,4,2,0,1]; kmax = 4000; % nice area plot
%fg = 8; Td_opt = 2; sig = [1.4 1.4 1.35 1.35]; param = [3,3,2,0,1]; kmax = 2000; 
%
%##################################################

[f,g,a1,a2,Td] = genFunc(fg,length(x0),Td_opt,@(x)TestFcn(x),sig,param);
sigma = getSingularValues(sig,Td,a1,a2);

%% CONSTRUCT EXPLORATION SEQUENCE 

W = getExplorationSequence_W(Td,a1,a2,sigma,n);
m = size(W,2);

%% DFO NCM ALGORITHM 

x = McOpt(kmax, h, x0, f, g, W, [a1;a2]);

%% Plot 
McOpt_plot;

==> anc/McOpt/McOpt.m <==
function x = McOpt(kmax, h, x0, f, g, W, a)
N = length(x0);                         % dimension state
x = zeros(kmax, N);                     % state
x(1,:) = x0;                            % init state values
a1 = a(1); a2 = a(2);                   % NCM parameters
h = h*ones(kmax,1);

for k = 1:kmax-1
    f1 = feval(f,x(k,:));
    g1 = feval(g,x(k,:));
    s1 = eval_map(f1,g1,W,k);
    dx = sqrt(h(k))*a1*s1;
    if a2 ~= 0
        f2 = feval(f,x(k,:)+sqrt(h(k))*s1);
        g2 = feval(g,x(k,:)+sqrt(h(k))*s1);
        s2 = eval_map(f2,g2,W,k);
        dx = sqrt(h(k))*a1*s1 + sqrt(h(k))*a2*s2;
    end
    x(k+1,:) = x(k,:) + dx;
end
end



==> anc/McOpt/Objective/test_fcn.m <==
function [J,x_] = test_fcn(x, fcnName)
%% ------------------------------------------
%---- SPHERE --------------------------------
% -------------------------------------------
if strcmp(fcnName,'sphere')
    J = 1;
    x_ = zeros(1,size(x,2));
    for i=1:size(x,2)
        % quadratic cost function
        J = J + (x(:,i)-x_(i)).^(2);
    end
end



==> anc/McOpt/Plots/McOpt_plot.m <==
%
% PLOTs
%
% exact optimizer (only for plotting)
[~,x_] = test_fcn(zeros(1,n),fcnName);

% plot exploration sequence 
plot_W(W,m,n)
if a1 == 1/2 && a2 == 1/2
    W_Area = plot_W_area(W,m,n);
end 

% plot x over k; J(x_k) in xy plane 

if length(x0) == 1
    plot_x_scalar(kmax, x)
elseif length(x0) == 2
    plot_x_2D(x, m, x_, x0, TestFcn);
else 
    plot_x_nD(x,x_);
end

% Plot J(x_k) over k

figure(1)
hold on
plot(TestFcn(x),'b');
plot(linspace(0, length(x),10), ones(1,10)*TestFcn(x_), '--', 'Marker', 'x','Color','k','MarkerSize',5)


==> anc/McOpt/Plots/plot_W.m <==
function plot_W(W,m,n)
set(0,'defaulttextinterpreter','latex')
set(0, 'defaultAxesTickLabelInterpreter','latex');

col = [rgb('green');rgb('orange');rgb('red');rgb('purple');rgb('brown');...
    rgb('cyan');rgb('gold');rgb('gray');rgb('magenta')];

minW = min(min(W));
maxW = max(max(W));

str = ['u','v'];

if n == 2
    figure(100+1)
    hold on
    stem(W(1,:),'o','color',col(1,:),'MarkerFaceColor',col(1,:),'LineWidth',1,'MarkerSize',4)
    stem(W(2,:),'o','color',col(2,:),'MarkerFaceColor',col(2,:),'LineWidth',1,'MarkerSize',4)
    grid on
    xlabel('$k$')
    ylabel(strcat('$','u','$'))
    xlim([0.5,m+0.5]);
    ylim([minW-0.1*abs(minW),maxW+0.1*abs(maxW)]);
    figure(100+2)
    hold on
    stem(W(3,:),'o','color',col(1,:),'MarkerFaceColor',col(1,:),'LineWidth',1,'MarkerSize',4)
    stem(W(4,:),'o','color',col(2,:),'MarkerFaceColor',col(2,:),'LineWidth',1,'MarkerSize',4)
    grid on
    xlabel('$k$')
    ylabel(strcat('$','v','$'))
    xlim([0.5,m+0.5]);
    ylim([minW-0.1*abs(minW),maxW+0.1*abs(maxW)]);
else
    for i = 1:n
        figure(100+i)
        hold on
        stem(W(i,:),'o','color',col(1,:),'MarkerFaceColor',col(1,:),'LineWidth',1,'MarkerSize',4)
        stem(W(n+i,:),'o','color',col(2,:),'MarkerFaceColor',col(2,:),'LineWidth',1,'MarkerSize',4)
        grid on
        xlabel('$k$')
        %ylabel(strcat('$',str(i),'$'))
        xlim([0.5,m+0.5]);
        ylim([minW-0.1*abs(minW),maxW+0.1*abs(maxW)]);
    end
end






==> anc/McOpt/Plots/plot_W_area.m <==
function W_Area = plot_W_area(W,m,n)
set(0,'defaulttextinterpreter','latex')
set(0, 'defaultAxesTickLabelInterpreter','latex'); 
figure(200)
cnt = 0;

W_Area = zeros(m+4,8*n*n);

for i = 1:2*n
    for j = 1:2*n
        u1 = W(i,:);
        u2 = W(j,:);
        W_ = zeros(2,m+2);
        for k = 1:m
            W_(:,k+1) = [sum(u1(1:k));sum(u2(1:k))];
        end 
        
        % http://www.mathpages.com/home/kmath201/kmath201.htm 
        A = 0;
        for k = 1:m+1
            A = A + 0.5*(W_(1,k+1)*W_(2,k)-W_(1,k)*W_(2,k+1));
        end 
        subplot(2*n,2*n,(i-1)*2*n+j)
        if A>0 && abs(A)>1e-4
            col = rgb('green'); 
        elseif A<0 && abs(A)>1e-4
            col = rgb('orange');
        else
            col = rgb('gray');
        end 
        alpha = log(abs(A)+1);
        fill(W_(1,:),W_(2,:),col,'FaceAlpha',min(abs(alpha),1),'EdgeColor',col)
        %plot(U_(1,:),U_(2,:),'Color',col)
        Wminx = min(W_(1,:));
        Wmaxx = max(W_(1,:));
        Wminy = min(W_(2,:));
        Wmaxy = max(W_(2,:));
        %axis([Wminx-abs(Wminx-Wmaxx)*0.1, Wmaxx+abs(Wminx-Wmaxx)*0.1, Wminy-abs(Wminy-Wmaxy)*0.1, Wmaxy+abs(Wminy-Wmaxy)*0.1,])
        axis([-2.5,2.5,-2.5,2.5]);
        set(gca,'XTickLabel',[]) 
        set(gca,'YTickLabel',[]) 
        set(gca,'YTick',[]) 
        set(gca,'XTick',[]) 
        title(sprintf('%0.3f', A));
        cnt = cnt+1;
        W_Area(:,(i-1)*4*n+2*j-1:(i-1)*4*n+2*j) = [col(1:2);col(3),min(abs(alpha),1);W_'];
    end 
end 
set(gcf,'Color',rgb('white'))

==> anc/McOpt/Plots/plot_x_2D.m <==
function C = plot_x_2D(x, m, x_, x0, TestFcn)
set(0,'defaulttextinterpreter','latex')
set(0, 'defaultAxesTickLabelInterpreter','latex'); 

figure(2)
hold on

xmin = min(x(:,1))-1;
xmax = max(x(:,1))+1;
ymin = min(x(:,2))-1;
ymax = max(x(:,2))+1;

xlim([xmin,xmax]);
ylim([ymin,ymax]);

xc = linspace(xmin,xmax,200);
yc = linspace(ymin,ymax,200);
[X,Y] = meshgrid(xc,yc);
J_ = zeros(size(X));
for i = 1:size(X,1)
    for j = 1:size(X,2)
        J_(i,j) = TestFcn([X(i,j),Y(i,j)]);
    end
end 
[C,~] = contour(X,Y,J_,10,'LineColor',[0.8,0.8,0.8]);
%
plot(x(:,1),x(:,2),'-','Color',rgb('Orange'),'LineWidth',0.5,'MarkerFaceColor',rgb('Orange'))
plot(x(1:m+1,1),x(1:m+1,2),'-','Color',rgb('Red'),'LineWidth',1,'MarkerFaceColor',rgb('Red'))
plot(x(end-m-1:end,1),x(end-m-1:end,2),'-','Color',rgb('Red'),'LineWidth',1.2,'MarkerFaceColor',rgb('Red'))
plot(x_(:,1),x_(:,2),'d','Color',rgb('Green'),'MarkerFaceColor',rgb('Green'))
plot(x0(1),x0(2),'p','Color',rgb('Green'),'MarkerFaceColor',rgb('Green'))
xlabel('$x^{[1]}$')
ylabel('$x^{[2]}$')

figure(3)
hold on
marker = ['o','x','s','d','*'];
for i = 1:size(x_,1)
    plot(linspace(0, length(x),10), ones(1,10)*x_(i,1), '--', 'Marker', marker(i),'Color','k','MarkerSize',5)
    plot(linspace(0, length(x),10), ones(1,10)*x_(i,2), '--', 'Marker', marker(i),'Color','k','MarkerSize',5)
end 
plot(x(:,1));
plot(x(:,2));

figure(4)
hold on
mesh(X,Y,J_,'EdgeAlpha',0.2);
colormap winter

plot3(x(:,1),x(:,2),TestFcn(x),'-','Color',rgb('Orange'),'LineWidth',1.5,'MarkerFaceColor',rgb('Orange'))
plot3(x(1:m+1,1),x(1:m+1,2),TestFcn(x(1:m+1,:)),'-','Color',rgb('Red'),'LineWidth',1.2,'MarkerFaceColor',rgb('Red'))
plot3(x(end-m:end,1),x(end-m:end,2),TestFcn(x(end-m:end,:))+0.01,'-','Color',rgb('Red'),'LineWidth',1.2,'MarkerFaceColor',rgb('Red'))
plot3(x_(:,1),x_(:,2),TestFcn(x_'),'d','Color',rgb('Green'),'MarkerFaceColor',rgb('Green'))
plot3(x0(1),x0(2),-5,'p','Color',rgb('Green'),'MarkerFaceColor',rgb('Green'))
plot3(x(:,1),x(:,2),-5*ones(length(x),1),'-','Color',rgb('orange'),'LineWidth',0.7,'MarkerFaceColor',rgb('Orange'))
plot3(x(1:m+1,1),x(1:m+1,2),-5*ones(m+1,1)+0.01,'-','Color',rgb('Red'),'LineWidth',1.2,'MarkerFaceColor',rgb('Red'))
plot3(x(end-m:end,1),x(end-m:end,2),-5*ones(m+1,1)+0.01,'-','Color',rgb('Red'),'LineWidth',1.2,'MarkerFaceColor',rgb('Red'))
xlabel('$x^{[1]}$')
ylabel('$x^{[2]}$')
set(gca,'View',[19.9246 34.9358])
set(gcf,'Position',[588.7736 339.7170 560.6038 536.1509])
grid on
%zlim([-5,8])
xlim([xmin,xmax]);
ylim([ymin,ymax]);
end

==> anc/McOpt/Plots/plot_x_nD.m <==
function plot_x_nD(x,x_)
set(0,'defaulttextinterpreter','latex')
set(0, 'defaultAxesTickLabelInterpreter','latex'); 

figure(2)
hold on
plot(x)
xlabel('$k$')
ylabel('$x$')

for i = 1:size(x_,2)
    plot(linspace(0, length(x),10), ones(1,10)*x_(i), '--','Color','k','MarkerSize',5)
end 

end

==> anc/McOpt/Plots/plot_x_scalar.m <==
function plot_x_scalar(kmax, x, x_)
set(0,'defaulttextinterpreter','latex')
set(0, 'defaultAxesTickLabelInterpreter','latex'); 

k=1:kmax;

figure(2)
hold on
plot(k,x)
grid on
box on 
xl = xlabel('$k$');
yl = ylabel('$x$');


plot(linspace(0, length(x),10), ones(1,10)*x_, '--','Color','k','MarkerSize',5)

==> anc/McOpt/Tools/RGB/license.txt <==
Copyright (c) 2009, Kristjan Jonasson
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

    * Redistributions of source code must retain the above copyright
      notice, this list of conditions and the following disclaimer.
    * Redistributions in binary form must reproduce the above copyright
      notice, this list of conditions and the following disclaimer in
      the documentation and/or other materials provided with the distribution

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
POSSIBILITY OF SUCH DAMAGE.


==> anc/McOpt/Tools/RGB/rgb.m <==
% RGB  Rgb triple for given CSS color name
%
%   RGB = RGB('COLORNAME') returns the red-green-blue triple corresponding
%     to the color named COLORNAME by the CSS3 proposed standard [1], which
%     contains 139 different colors (an rgb triple is a 1x3 vector of
%     numbers between 0 and 1). COLORNAME is case insensitive, and for gray
%     colors both spellings (gray and grey) are allowed.
%
%   RGB CHART creates a figure window showing all the available colors with
%     their names.
%
%   EXAMPLES
%     c = rgb('DarkRed')               gives c = [0.5430 0 0]
%     c = rgb('Green')                 gives c = [0 0.5 0]
%     plot(x,y,'color',rgb('orange'))  plots an orange line through x and y
%     rgb chart                        shows all the colors
%
%   BACKGROUND
%     The color names of [1] have already been ratified in [2], and
%     according to [3] they are accepted by almost all web browsers and are
%     used in Microsoft's .net framework. All but four colors agree with
%     the X11 colornames, as detailed in [4]. Of these the most important
%     clash is green, defined as [0 0.5 0] by CSS and [0 1 0] by X11. The
%     definition of green in Matlab matches the X11 definition and gives a
%     very light green, called lime by CSS (many users of Matlab have
%     discovered this when trying to color graphs with 'g-'). Note that
%     cyan and aqua are synonyms as well as magenta and fuchsia.
%
%   ABOUT RGB
%     This program is public domain and may be distributed freely.
%     Author: Kristján Jónasson, Dept. of Computer Science, University of
%     Iceland (jonasson@hi.is). June 2009.
%
%   REFERENCES
%     [1] "CSS Color module level 3", W3C (World Wide Web Consortium)
%         working draft 21 July 2008, http://www.w3.org/TR/css3-color
%
%     [2] "Scalable Vector Graphics (SVG) 1.1 specification", W3C
%         recommendation 14 January 2003, edited in place 30 April 2009,
%         http://www.w3.org/TR/SVG
%
%     [3] "Web colors", http://en.wikipedia.org/wiki/Web_colors
%
%     [4] "X11 color names" http://en.wikipedia.org/wiki/X11_color_names

function rgb = rgb(s)
  persistent num name
  if isempty(num) % First time rgb is called
    [num,name] = getcolors();
    name = lower(name);
    num = reshape(hex2dec(num), [], 3);
    % Divide most numbers by 256 for "aesthetic" reasons (green=[0 0.5 0])
    I = num < 240;  % (interpolate F0--FF linearly from 240/256 to 1.0)
    num(I) = num(I)/256;
    num(~I) = ((num(~I) - 240)/15 + 15)/16; + 240;
  end
  if strcmpi(s,'chart')
    showcolors()
  else
    k = find(strcmpi(s, name));
    if isempty(k)
      error(['Unknown color: ' s]);
    else
      rgb = num(k(1), :);
    end
  end
end

function showcolors()
  [num,name] = getcolors();
  grp = {'White', 'Gray', 'Red', 'Pink', 'Orange', 'Yellow', 'Brown'...
    , 'Green', 'Blue', 'Purple', 'Grey'};
  J = [1,3,6,8,9,10,11];
  fl = lower(grp);
  nl = lower(name);
  for i=1:length(grp)
    n(i) = strmatch(fl{i}, nl, 'exact'); 
  end
  clf
  p = get(0,'screensize');
  wh = 0.6*p(3:4);
  xy0 = p(1:2)+0.5*p(3:4) - wh/2;
  set(gcf,'position', [xy0 wh]);
  axes('position', [0 0 1 1], 'visible', 'off');
  hold on
  x = 0;
  N = 0;
  for i=1:length(J)-1
    N = max(N, n(J(i+1)) - n(J(i)) + (J(i+1) - J(i))*1.3); 
  end
  h = 1/N;
  w = 1/(length(J)-1);
  d = w/30;
  for col = 1:length(J)-1;
    y = 1 - h;
    for i=J(col):J(col+1)-1
      t = text(x+w/2, y+h/10 , [grp{i} ' colors']);
      set(t, 'fontw', 'bold', 'vert','bot', 'horiz','cent', 'fontsize',10);
      y = y - h;
      for k = n(i):n(i+1)-1
        c = rgb(name{k});
        bright = (c(1)+2*c(2)+c(3))/4;
        if bright < 0.5, txtcolor = 'w'; else txtcolor = 'k'; end
        rectangle('position',[x+d,y,w-2*d,h],'facecolor',c);
        t = text(x+w/2, y+h/2, name{k}, 'color', txtcolor);
        set(t, 'vert', 'mid', 'horiz', 'cent', 'fontsize', 9);
        y = y - h;
      end
      y = y - 0.3*h;
    end
    x = x + w;
  end
end

function [hex,name] = getcolors()
  css = {
    %White colors
    'FF','FF','FF', 'White'
    'FF','FA','FA', 'Snow'
    'F0','FF','F0', 'Honeydew'
    'F5','FF','FA', 'MintCream'
    'F0','FF','FF', 'Azure'
    'F0','F8','FF', 'AliceBlue'
    'F8','F8','FF', 'GhostWhite'
    'F5','F5','F5', 'WhiteSmoke'
    'FF','F5','EE', 'Seashell'
    'F5','F5','DC', 'Beige'
    'FD','F5','E6', 'OldLace'
    'FF','FA','F0', 'FloralWhite'
    'FF','FF','F0', 'Ivory'
    'FA','EB','D7', 'AntiqueWhite'
    'FA','F0','E6', 'Linen'
    'FF','F0','F5', 'LavenderBlush'
    'FF','E4','E1', 'MistyRose'
    %Grey colors'
    '80','80','80', 'Gray'
    'DC','DC','DC', 'Gainsboro'
    'D3','D3','D3', 'LightGray'
    'C0','C0','C0', 'Silver'
    'A9','A9','A9', 'DarkGray'
    '69','69','69', 'DimGray'
    '77','88','99', 'LightSlateGray'
    '70','80','90', 'SlateGray'
    '2F','4F','4F', 'DarkSlateGray'
    '00','00','00', 'Black'
    %Red colors
    'FF','00','00', 'Red'
    'FF','A0','7A', 'LightSalmon'
    'FA','80','72', 'Salmon'
    'E9','96','7A', 'DarkSalmon'
    'F0','80','80', 'LightCoral'
    'CD','5C','5C', 'IndianRed'
    'DC','14','3C', 'Crimson'
    'B2','22','22', 'FireBrick'
    '8B','00','00', 'DarkRed'
    %Pink colors
    'FF','C0','CB', 'Pink'
    'FF','B6','C1', 'LightPink'
    'FF','69','B4', 'HotPink'
    'FF','14','93', 'DeepPink'
    'DB','70','93', 'PaleVioletRed'
    'C7','15','85', 'MediumVioletRed'
    %Orange colors
    'FF','A5','00', 'Orange'
    'FF','8C','00', 'DarkOrange'
    'FF','7F','50', 'Coral'
    'FF','63','47', 'Tomato'
    'FF','45','00', 'OrangeRed'
    %Yellow colors
    'FF','FF','00', 'Yellow'
    'FF','FF','E0', 'LightYellow'
    'FF','FA','CD', 'LemonChiffon'
    'FA','FA','D2', 'LightGoldenrodYellow'
    'FF','EF','D5', 'PapayaWhip'
    'FF','E4','B5', 'Moccasin'
    'FF','DA','B9', 'PeachPuff'
    'EE','E8','AA', 'PaleGoldenrod'
    'F0','E6','8C', 'Khaki'
    'BD','B7','6B', 'DarkKhaki'
    'FF','D7','00', 'Gold'
    %Brown colors
    'A5','2A','2A', 'Brown'
    'FF','F8','DC', 'Cornsilk'
    'FF','EB','CD', 'BlanchedAlmond'
    'FF','E4','C4', 'Bisque'
    'FF','DE','AD', 'NavajoWhite'
    'F5','DE','B3', 'Wheat'
    'DE','B8','87', 'BurlyWood'
    'D2','B4','8C', 'Tan'
    'BC','8F','8F', 'RosyBrown'
    'F4','A4','60', 'SandyBrown'
    'DA','A5','20', 'Goldenrod'
    'B8','86','0B', 'DarkGoldenrod'
    'CD','85','3F', 'Peru'
    'D2','69','1E', 'Chocolate'
    '8B','45','13', 'SaddleBrown'
    'A0','52','2D', 'Sienna'
    '80','00','00', 'Maroon'
    %Green colors
    '00','80','00', 'Green'
    '98','FB','98', 'PaleGreen'
    '90','EE','90', 'LightGreen'
    '9A','CD','32', 'YellowGreen'
    'AD','FF','2F', 'GreenYellow'
    '7F','FF','00', 'Chartreuse'
    '7C','FC','00', 'LawnGreen'
    '00','FF','00', 'Lime'
    '32','CD','32', 'LimeGreen'
    '00','FA','9A', 'MediumSpringGreen'
    '00','FF','7F', 'SpringGreen'
    '66','CD','AA', 'MediumAquamarine'
    '7F','FF','D4', 'Aquamarine'
    '20','B2','AA', 'LightSeaGreen'
    '3C','B3','71', 'MediumSeaGreen'
    '2E','8B','57', 'SeaGreen'
    '8F','BC','8F', 'DarkSeaGreen'
    '22','8B','22', 'ForestGreen'
    '00','64','00', 'DarkGreen'
    '6B','8E','23', 'OliveDrab'
    '80','80','00', 'Olive'
    '55','6B','2F', 'DarkOliveGreen'
    '00','80','80', 'Teal'
    %Blue colors
    '00','00','FF', 'Blue'
    'AD','D8','E6', 'LightBlue'
    'B0','E0','E6', 'PowderBlue'
    'AF','EE','EE', 'PaleTurquoise'
    '40','E0','D0', 'Turquoise'
    '48','D1','CC', 'MediumTurquoise'
    '00','CE','D1', 'DarkTurquoise'
    'E0','FF','FF', 'LightCyan'
    '00','FF','FF', 'Cyan'
    '00','FF','FF', 'Aqua'
    '00','8B','8B', 'DarkCyan'
    '5F','9E','A0', 'CadetBlue'
    'B0','C4','DE', 'LightSteelBlue'
    '46','82','B4', 'SteelBlue'
    '87','CE','FA', 'LightSkyBlue'
    '87','CE','EB', 'SkyBlue'
    '00','BF','FF', 'DeepSkyBlue'
    '1E','90','FF', 'DodgerBlue'
    '64','95','ED', 'CornflowerBlue'
    '41','69','E1', 'RoyalBlue'
    '00','00','CD', 'MediumBlue'
    '00','00','8B', 'DarkBlue'
    '00','00','80', 'Navy'
    '19','19','70', 'MidnightBlue'
    %Purple colors
    '80','00','80', 'Purple'
    'E6','E6','FA', 'Lavender'
    'D8','BF','D8', 'Thistle'
    'DD','A0','DD', 'Plum'
    'EE','82','EE', 'Violet'
    'DA','70','D6', 'Orchid'
    'FF','00','FF', 'Fuchsia'
    'FF','00','FF', 'Magenta'
    'BA','55','D3', 'MediumOrchid'
    '93','70','DB', 'MediumPurple'
    '99','66','CC', 'Amethyst'
    '8A','2B','E2', 'BlueViolet'
    '94','00','D3', 'DarkViolet'
    '99','32','CC', 'DarkOrchid'
    '8B','00','8B', 'DarkMagenta'
    '6A','5A','CD', 'SlateBlue'
    '48','3D','8B', 'DarkSlateBlue'
    '7B','68','EE', 'MediumSlateBlue'
    '4B','00','82', 'Indigo'
    %Gray repeated with spelling grey
    '80','80','80', 'Grey'
    'D3','D3','D3', 'LightGrey'
    'A9','A9','A9', 'DarkGrey'
    '69','69','69', 'DimGrey'
    '77','88','99', 'LightSlateGrey'
    '70','80','90', 'SlateGrey'
    '2F','4F','4F', 'DarkSlateGrey'
    };
  hex = css(:,1:3);
  name = css(:,4);
end

==> anc/McOpt/Tools/cprintf/cprintf.m <==
function count = cprintf(style,format,varargin)
% CPRINTF displays styled formatted text in the Command Window
%
% Syntax:
%    count = cprintf(style,format,...)
%
% Description:
%    CPRINTF processes the specified text using the exact same FORMAT
%    arguments accepted by the built-in SPRINTF and FPRINTF functions.
%
%    CPRINTF then displays the text in the Command Window using the
%    specified STYLE argument. The accepted styles are those used for
%    Matlab's syntax highlighting (see: File / Preferences / Colors / 
%    M-file Syntax Highlighting Colors), and also user-defined colors.
%
%    The possible pre-defined STYLE names are:
%
%       'Text'                 - default: black
%       'Keywords'             - default: blue
%       'Comments'             - default: green
%       'Strings'              - default: purple
%       'UnterminatedStrings'  - default: dark red
%       'SystemCommands'       - default: orange
%       'Errors'               - default: light red
%       'Hyperlinks'           - default: underlined blue
%
%       'Black','Cyan','Magenta','Blue','Green','Red','Yellow','White'
%
%    STYLE beginning with '-' or '_' will be underlined. For example:
%          '-Blue' is underlined blue, like 'Hyperlinks';
%          '_Comments' is underlined green etc.
%
%    STYLE beginning with '*' will be bold (R2011b+ only). For example:
%          '*Blue' is bold blue;
%          '*Comments' is bold green etc.
%    Note: Matlab does not currently support both bold and underline,
%          only one of them can be used in a single cprintf command. But of
%          course bold and underline can be mixed by using separate commands.
%
%    STYLE also accepts a regular Matlab RGB vector, that can be underlined
%    and bolded: -[0,1,1] means underlined cyan, '*[1,0,0]' is bold red.
%
%    STYLE is case-insensitive and accepts unique partial strings just
%    like handle property names.
%
%    CPRINTF by itself, without any input parameters, displays a demo
%
% Example:
%    cprintf;   % displays the demo
%    cprintf('text',   'regular black text');
%    cprintf('hyper',  'followed %s','by');
%    cprintf('key',    '%d colored', 4);
%    cprintf('-comment','& underlined');
%    cprintf('err',    'elements\n');
%    cprintf('cyan',   'cyan');
%    cprintf('_green', 'underlined green');
%    cprintf(-[1,0,1], 'underlined magenta');
%    cprintf([1,0.5,0],'and multi-\nline orange\n');
%    cprintf('*blue',  'and *bold* (R2011b+ only)\n');
%    cprintf('string');  % same as fprintf('string') and cprintf('text','string')
%
% Bugs and suggestions:
%    Please send to Yair Altman (altmany at gmail dot com)
%
% Warning:
%    This code heavily relies on undocumented and unsupported Matlab
%    functionality. It works on Matlab 7+, but use at your own risk!
%
%    A technical description of the implementation can be found at:
%    <a href="http://undocumentedmatlab.com/blog/cprintf/">http://UndocumentedMatlab.com/blog/cprintf/</a>
%
% Limitations:
%    1. In R2011a and earlier, a single space char is inserted at the
%       beginning of each CPRINTF text segment (this is ok in R2011b+).
%
%    2. In R2011a and earlier, consecutive differently-colored multi-line
%       CPRINTFs sometimes display incorrectly on the bottom line.
%       As far as I could tell this is due to a Matlab bug. Examples:
%         >> cprintf('-str','under\nline'); cprintf('err','red\n'); % hidden 'red', unhidden '_'
%         >> cprintf('str','regu\nlar'); cprintf('err','red\n'); % underline red (not purple) 'lar'
%
%    3. Sometimes, non newline ('\n')-terminated segments display unstyled
%       (black) when the command prompt chevron ('>>') regains focus on the
%       continuation of that line (I can't pinpoint when this happens). 
%       To fix this, simply newline-terminate all command-prompt messages.
%
%    4. In R2011b and later, the above errors appear to be fixed. However,
%       the last character of an underlined segment is not underlined for
%       some unknown reason (add an extra space character to make it look better)
%
%    5. In old Matlab versions (e.g., Matlab 7.1 R14), multi-line styles
%       only affect the first line. Single-line styles work as expected.
%       R14 also appends a single space after underlined segments.
%
%    6. Bold style is only supported on R2011b+, and cannot also be underlined.
%
% Change log:
%    2015-06-24: Fixed a few discoloration issues (some other issues still remain)
%    2015-03-20: Fix: if command window isn't defined yet (startup) use standard fprintf as suggested by John Marozas
%    2012-08-09: Graceful degradation support for deployed (compiled) and non-desktop applications; minor bug fixes
%    2012-08-06: Fixes for R2012b; added bold style; accept RGB string (non-numeric) style
%    2011-11-27: Fixes for R2011b
%    2011-08-29: Fix by Danilo (FEX comment) for non-default text colors
%    2011-03-04: Performance improvement
%    2010-06-27: Fix for R2010a/b; fixed edge case reported by Sharron; CPRINTF with no args runs the demo
%    2009-09-28: Fixed edge-case problem reported by Swagat K
%    2009-05-28: corrected nargout behavior suggested by Andreas Gäb
%    2009-05-13: First version posted on <a href="http://www.mathworks.com/matlabcentral/fileexchange/authors/27420">MathWorks File Exchange</a>
%
% See also:
%    sprintf, fprintf

% License to use and modify this code is granted freely to all interested, as long as the original author is
% referenced and attributed as such. The original author maintains the right to be solely associated with this work.

% Programmed and Copyright by Yair M. Altman: altmany(at)gmail.com
% $Revision: 1.10 $  $Date: 2015/06/24 01:29:18 $

  persistent majorVersion minorVersion
  if isempty(majorVersion)
      %v = version; if str2double(v(1:3)) <= 7.1
      %majorVersion = str2double(regexprep(version,'^(\d+).*','$1'));
      %minorVersion = str2double(regexprep(version,'^\d+\.(\d+).*','$1'));
      %[a,b,c,d,versionIdStrs]=regexp(version,'^(\d+)\.(\d+).*');  %#ok unused
      v = sscanf(version, '%d.', 2);
      majorVersion = v(1); %str2double(versionIdStrs{1}{1});
      minorVersion = v(2); %str2double(versionIdStrs{1}{2});
  end

  % The following is for debug use only:
  %global docElement txt el
  if ~exist('el','var') || isempty(el),  el=handle([]);  end  %#ok mlint short-circuit error ("used before defined")
  if nargin<1, showDemo(majorVersion,minorVersion); return;  end
  if isempty(style),  return;  end
  if all(ishandle(style)) && length(style)~=3
      dumpElement(style);
      return;
  end

  % Process the text string
  if nargin<2, format = style; style='text';  end
  %error(nargchk(2, inf, nargin, 'struct'));
  %str = sprintf(format,varargin{:});

  % In compiled mode
  try useDesktop = usejava('desktop'); catch, useDesktop = false; end
  if isdeployed | ~useDesktop %#ok<OR2> - for Matlab 6 compatibility
      % do not display any formatting - use simple fprintf()
      % See: http://undocumentedmatlab.com/blog/bold-color-text-in-the-command-window/#comment-103035
      % Also see: https://mail.google.com/mail/u/0/?ui=2&shva=1#all/1390a26e7ef4aa4d
      % Also see: https://mail.google.com/mail/u/0/?ui=2&shva=1#all/13a6ed3223333b21
      count1 = fprintf(format,varargin{:});
  else
      % Else (Matlab desktop mode)
      % Get the normalized style name and underlining flag
      [underlineFlag, boldFlag, style, debugFlag] = processStyleInfo(style);

      % Set hyperlinking, if so requested
      if underlineFlag
          format = ['<a href="">' format '</a>'];

          % Matlab 7.1 R14 (possibly a few newer versions as well?)
          % have a bug in rendering consecutive hyperlinks
          % This is fixed by appending a single non-linked space
          if majorVersion < 7 || (majorVersion==7 && minorVersion <= 1)
              format(end+1) = ' ';
          end
      end

      % Set bold, if requested and supported (R2011b+)
      if boldFlag
          if (majorVersion > 7 || minorVersion >= 13)
              format = ['<strong>' format '</strong>'];
          else
              boldFlag = 0;
          end
      end

      % Get the current CW position
      cmdWinDoc = com.mathworks.mde.cmdwin.CmdWinDocument.getInstance;
      lastPos = cmdWinDoc.getLength;

      % If not beginning of line
      bolFlag = 0;  %#ok
      %if docElement.getEndOffset - docElement.getStartOffset > 1
          % Display a hyperlink element in order to force element separation
          % (otherwise adjacent elements on the same line will be merged)
          if majorVersion<7 || (majorVersion==7 && minorVersion<13)
              if ~underlineFlag
                  fprintf('<a href=""> </a>');  %fprintf('<a href=""> </a>\b');
              elseif format(end)~=10  % if no newline at end
                  fprintf(' ');  %fprintf(' \b');
              end
          end
          %drawnow;
          bolFlag = 1;
      %end

      % Get a handle to the Command Window component
      mde = com.mathworks.mde.desk.MLDesktop.getInstance;
      cw = mde.getClient('Command Window');

      % Fix: if command window isn't defined yet (startup), use standard fprintf()
      if (isempty(cw))
         count1 = fprintf(format,varargin{:});
         if nargout
             count = count1;
         end
         return;
      end
      
      xCmdWndView = cw.getComponent(0).getViewport.getComponent(0);

      % Store the CW background color as a special color pref
      % This way, if the CW bg color changes (via File/Preferences), 
      % it will also affect existing rendered strs
      com.mathworks.services.Prefs.setColorPref('CW_BG_Color',xCmdWndView.getBackground);

      % Display the text in the Command Window
      % Note: fprintf(2,...) is required in order to add formatting tokens, which
      % ^^^^  can then be updated below (no such tokens when outputting to stdout)
      count1 = fprintf(2,format,varargin{:});

      % Repaint the command window
      %awtinvoke(cmdWinDoc,'remove',lastPos,1);   % TODO: find out how to remove the extra '_'
      drawnow;  % this is necessary for the following to work properly (refer to Evgeny Pr in FEX comment 16/1/2011)
      xCmdWndView.repaint;
      %hListeners = cmdWinDoc.getDocumentListeners; for idx=1:numel(hListeners), try hListeners(idx).repaint; catch, end, end

      docElement = cmdWinDoc.getParagraphElement(lastPos+1);
      if majorVersion<7 || (majorVersion==7 && minorVersion<13)
          if bolFlag && ~underlineFlag
              % Set the leading hyperlink space character ('_') to the bg color, effectively hiding it
              % Note: old Matlab versions have a bug in hyperlinks that need to be accounted for...
              %disp(' '); dumpElement(docElement)
              setElementStyle(docElement,'CW_BG_Color',1+underlineFlag,majorVersion,minorVersion); %+getUrlsFix(docElement));
              %disp(' '); dumpElement(docElement)
              el(end+1) = handle(docElement);  % #ok used in debug only
          end

          % Fix a problem with some hidden hyperlinks becoming unhidden...
          fixHyperlink(docElement);
          %dumpElement(docElement);
      end

      % Get the Document Element(s) corresponding to the latest fprintf operation
      while docElement.getStartOffset < cmdWinDoc.getLength
          % Set the element style according to the current style
          if debugFlag, dumpElement(docElement); end
          specialFlag = underlineFlag | boldFlag;
          setElementStyle(docElement,style,specialFlag,majorVersion,minorVersion);
          if debugFlag, dumpElement(docElement); end
          docElement2 = cmdWinDoc.getParagraphElement(docElement.getEndOffset+1);
          if isequal(docElement,docElement2),  break;  end
          docElement = docElement2;
      end
      if debugFlag, dumpElement(docElement); end

      % Force a Command-Window repaint
      % Note: this is important in case the rendered str was not '\n'-terminated
      xCmdWndView.repaint;

      % The following is for debug use only:
      el(end+1) = handle(docElement);  %#ok used in debug only
      %elementStart  = docElement.getStartOffset;
      %elementLength = docElement.getEndOffset - elementStart;
      %txt = cmdWinDoc.getText(elementStart,elementLength);
  end

  if nargout
      count = count1;
  end
  return;  % debug breakpoint

% Process the requested style information
function [underlineFlag,boldFlag,style,debugFlag] = processStyleInfo(style)
  underlineFlag = 0;
  boldFlag = 0;
  debugFlag = 0;

  % First, strip out the underline/bold markers
  if ischar(style)
      % Styles containing '-' or '_' should be underlined (using a no-target hyperlink hack)
      %if style(1)=='-'
      underlineIdx = (style=='-') | (style=='_');
      if any(underlineIdx)
          underlineFlag = 1;
          %style = style(2:end);
          style = style(~underlineIdx);
      end

      % Check for bold style (only if not underlined)
      boldIdx = (style=='*');
      if any(boldIdx)
          boldFlag = 1;
          style = style(~boldIdx);
      end
      if underlineFlag && boldFlag
          warning('YMA:cprintf:BoldUnderline','Matlab does not support both bold & underline')
      end

      % Check for debug mode (style contains '!')
      debugIdx = (style=='!');
      if any(debugIdx)
          debugFlag = 1;
          style = style(~debugIdx);
      end

      % Check if the remaining style sting is a numeric vector
      %styleNum = str2num(style); %#ok<ST2NM>  % not good because style='text' is evaled!
      %if ~isempty(styleNum)
      if any(style==' ' | style==',' | style==';')
          style = str2num(style); %#ok<ST2NM>
      end
  end

  % Style = valid matlab RGB vector
  if isnumeric(style) && length(style)==3 && all(style<=1) && all(abs(style)>=0)
      if any(style<0)
          underlineFlag = 1;
          style = abs(style);
      end
      style = getColorStyle(style);

  elseif ~ischar(style)
      error('YMA:cprintf:InvalidStyle','Invalid style - see help section for a list of valid style values')

  % Style name
  else
      % Try case-insensitive partial/full match with the accepted style names
      matlabStyles = {'Text','Keywords','Comments','Strings','UnterminatedStrings','SystemCommands','Errors'};
      validStyles  = [matlabStyles, ...
                      'Black','Cyan','Magenta','Blue','Green','Red','Yellow','White', ...
                      'Hyperlinks'];
      matches = find(strncmpi(style,validStyles,length(style)));

      % No match - error
      if isempty(matches)
          error('YMA:cprintf:InvalidStyle','Invalid style - see help section for a list of valid style values')

      % Too many matches (ambiguous) - error
      elseif length(matches) > 1
          error('YMA:cprintf:AmbigStyle','Ambiguous style name - supply extra characters for uniqueness')

      % Regular text
      elseif matches == 1
          style = 'ColorsText';  % fixed by Danilo, 29/8/2011

      % Highlight preference style name
      elseif matches <= length(matlabStyles)
          style = ['Colors_M_' validStyles{matches}];

      % Color name
      elseif matches < length(validStyles)
          colors = [0,0,0; 0,1,1; 1,0,1; 0,0,1; 0,1,0; 1,0,0; 1,1,0; 1,1,1];
          requestedColor = colors(matches-length(matlabStyles),:);
          style = getColorStyle(requestedColor);

      % Hyperlink
      else
          style = 'Colors_HTML_HTMLLinks';  % CWLink
          underlineFlag = 1;
      end
  end

% Convert a Matlab RGB vector into a known style name (e.g., '[255,37,0]')
function styleName = getColorStyle(rgb)
  intColor = int32(rgb*255);
  javaColor = java.awt.Color(intColor(1), intColor(2), intColor(3));
  styleName = sprintf('[%d,%d,%d]',intColor);
  com.mathworks.services.Prefs.setColorPref(styleName,javaColor);

% Fix a bug in some Matlab versions, where the number of URL segments
% is larger than the number of style segments in a doc element
function delta = getUrlsFix(docElement)  %#ok currently unused
  tokens = docElement.getAttribute('SyntaxTokens');
  links  = docElement.getAttribute('LinkStartTokens');
  if length(links) > length(tokens(1))
      delta = length(links) > length(tokens(1));
  else
      delta = 0;
  end

% fprintf(2,str) causes all previous '_'s in the line to become red - fix this
function fixHyperlink(docElement)
  try
      tokens = docElement.getAttribute('SyntaxTokens');
      urls   = docElement.getAttribute('HtmlLink');
      urls   = urls(2);
      links  = docElement.getAttribute('LinkStartTokens');
      offsets = tokens(1);
      styles  = tokens(2);
      doc = docElement.getDocument;

      % Loop over all segments in this docElement
      for idx = 1 : length(offsets)-1
          % If this is a hyperlink with no URL target and starts with ' ' and is collored as an error (red)...
          if strcmp(styles(idx).char,'Colors_M_Errors')
              character = char(doc.getText(offsets(idx)+docElement.getStartOffset,1));
              if strcmp(character,' ')
                  if isempty(urls(idx)) && links(idx)==0
                      % Revert the style color to the CW background color (i.e., hide it!)
                      styles(idx) = java.lang.String('CW_BG_Color');
                  end
              end
          end
      end
  catch
      % never mind...
  end

% Set an element to a particular style (color)
function setElementStyle(docElement,style,specialFlag, majorVersion,minorVersion)
  %global tokens links urls urlTargets  % for debug only
  global oldStyles
  if nargin<3,  specialFlag=0;  end
  % Set the last Element token to the requested style:
  % Colors:
  tokens = docElement.getAttribute('SyntaxTokens');
  try
      styles = tokens(2);
      oldStyles{end+1} = cell(styles);

      % Correct edge case problem
      extraInd = double(majorVersion>7 || (majorVersion==7 && minorVersion>=13));  % =0 for R2011a-, =1 for R2011b+
      %{
      if ~strcmp('CWLink',char(styles(end-hyperlinkFlag))) && ...
          strcmp('CWLink',char(styles(end-hyperlinkFlag-1)))
         extraInd = 0;%1;
      end
      hyperlinkFlag = ~isempty(strmatch('CWLink',tokens(2)));
      hyperlinkFlag = 0 + any(cellfun(@(c)(~isempty(c)&&strcmp(c,'CWLink')),cell(tokens(2))));
      %}

      jStyle = java.lang.String(style);
      if numel(styles)==4 && isempty(char(styles(2)))
          % Attempt to fix discoloration issues - NOT SURE THAT THIS IS OK! - 24/6/2015
          styles(1) = jStyle;
      end
      styles(end-extraInd) = java.lang.String('');
      styles(end-extraInd-specialFlag) = jStyle;  % #ok apparently unused but in reality used by Java
      if extraInd
          styles(end-specialFlag) = jStyle;
      end

      oldStyles{end} = [oldStyles{end} cell(styles)];
  catch
      % never mind for now
  end
  
  % Underlines (hyperlinks):
  %{
  links = docElement.getAttribute('LinkStartTokens');
  if isempty(links)
      %docElement.addAttribute('LinkStartTokens',repmat(int32(-1),length(tokens(2)),1));
  else
      %TODO: remove hyperlink by setting the value to -1
  end
  %}

  % Correct empty URLs to be un-hyperlinkable (only underlined)
  urls = docElement.getAttribute('HtmlLink');
  if ~isempty(urls)
      urlTargets = urls(2);
      for urlIdx = 1 : length(urlTargets)
          try
              if urlTargets(urlIdx).length < 1
                  urlTargets(urlIdx) = [];  % '' => []
              end
          catch
              % never mind...
              a=1;  %#ok used for debug breakpoint...
          end
      end
  end
  
  % Bold: (currently unused because we cannot modify this immutable int32 numeric array)
  %{
  try
      %hasBold = docElement.isDefined('BoldStartTokens');
      bolds = docElement.getAttribute('BoldStartTokens');
      if ~isempty(bolds)
          %docElement.addAttribute('BoldStartTokens',repmat(int32(1),length(bolds),1));
      end
  catch
      % never mind - ignore...
      a=1;  %#ok used for debug breakpoint...
  end
  %}
  
  return;  % debug breakpoint

% Display information about element(s)
function dumpElement(docElements)
  %return;
  disp(' ');
  numElements = length(docElements);
  cmdWinDoc = docElements(1).getDocument;
  for elementIdx = 1 : numElements
      if numElements > 1,  fprintf('Element #%d:\n',elementIdx);  end
      docElement = docElements(elementIdx);
      if ~isjava(docElement),  docElement = docElement.java;  end
      %docElement.dump(java.lang.System.out,1)
      disp(docElement)
      tokens = docElement.getAttribute('SyntaxTokens');
      if isempty(tokens),  continue;  end
      links = docElement.getAttribute('LinkStartTokens');
      urls  = docElement.getAttribute('HtmlLink');
      try bolds = docElement.getAttribute('BoldStartTokens'); catch, bolds = []; end
      txt = {};
      tokenLengths = tokens(1);
      for tokenIdx = 1 : length(tokenLengths)-1
          tokenLength = diff(tokenLengths(tokenIdx+[0,1]));
          if (tokenLength < 0)
              tokenLength = docElement.getEndOffset - docElement.getStartOffset - tokenLengths(tokenIdx);
          end
          txt{tokenIdx} = cmdWinDoc.getText(docElement.getStartOffset+tokenLengths(tokenIdx),tokenLength).char;  %#ok
      end
      lastTokenStartOffset = docElement.getStartOffset + tokenLengths(end);
      try
          txt{end+1} = cmdWinDoc.getText(lastTokenStartOffset, docElement.getEndOffset-lastTokenStartOffset).char; %#ok
      catch
          txt{end+1} = ''; %#ok<AGROW>
      end
      %cmdWinDoc.uiinspect
      %docElement.uiinspect
      txt = strrep(txt',sprintf('\n'),'\n');
      try
          data = [cell(tokens(2)) m2c(tokens(1)) m2c(links) m2c(urls(1)) cell(urls(2)) m2c(bolds) txt];
          if elementIdx==1
              disp('    SyntaxTokens(2,1) - LinkStartTokens - HtmlLink(1,2) - BoldStartTokens - txt');
              disp('    ==============================================================================');
          end
      catch
          try
              data = [cell(tokens(2)) m2c(tokens(1)) m2c(links) txt];
          catch
              disp([cell(tokens(2)) m2c(tokens(1)) txt]);
              try
                  data = [m2c(links) m2c(urls(1)) cell(urls(2))];
              catch
                  % Mtlab 7.1 only has urls(1)...
                  data = [m2c(links) cell(urls)];
              end
          end
      end
      disp(data)
  end

% Utility function to convert matrix => cell
function cells = m2c(data)
  %datasize = size(data);  cells = mat2cell(data,ones(1,datasize(1)),ones(1,datasize(2)));
  cells = num2cell(data);

% Display the help and demo
function showDemo(majorVersion,minorVersion)
  fprintf('cprintf displays formatted text in the Command Window.\n\n');
  fprintf('Syntax: count = cprintf(style,format,...);  click <a href="matlab:help cprintf">here</a> for details.\n\n');
  url = 'http://UndocumentedMatlab.com/blog/cprintf/';
  fprintf(['Technical description: <a href="' url '">' url '</a>\n\n']);
  fprintf('Demo:\n\n');
  boldFlag = majorVersion>7 || (majorVersion==7 && minorVersion>=13);
  s = ['cprintf(''text'',    ''regular black text'');' 10 ...
       'cprintf(''hyper'',   ''followed %s'',''by'');' 10 ...
       'cprintf(''key'',     ''%d colored'',' num2str(4+boldFlag) ');' 10 ...
       'cprintf(''-comment'',''& underlined'');' 10 ...
       'cprintf(''err'',     ''elements:\n'');' 10 ...
       'cprintf(''cyan'',    ''cyan'');' 10 ...
       'cprintf(''_green'',  ''underlined green'');' 10 ...
       'cprintf(-[1,0,1],  ''underlined magenta'');' 10 ...
       'cprintf([1,0.5,0], ''and multi-\nline orange\n'');' 10];
   if boldFlag
       % In R2011b+ the internal bug that causes the need for an extra space
       % is apparently fixed, so we must insert the sparator spaces manually...
       % On the other hand, 2011b enables *bold* format
       s = [s 'cprintf(''*blue'',   ''and *bold* (R2011b+ only)\n'');' 10];
       s = strrep(s, ''')',' '')');
       s = strrep(s, ''',5)',' '',5)');
       s = strrep(s, '\n ','\n');
   end
   disp(s);
   eval(s);


%%%%%%%%%%%%%%%%%%%%%%%%%% TODO %%%%%%%%%%%%%%%%%%%%%%%%%
% - Fix: Remove leading space char (hidden underline '_')
% - Fix: Find workaround for multi-line quirks/limitations
% - Fix: Non-\n-terminated segments are displayed as black
% - Fix: Check whether the hyperlink fix for 7.1 is also needed on 7.2 etc.
% - Enh: Add font support

==> anc/McOpt/eval_map.m <==
function s = eval_map(f,g,W,k)
k = k-1;
[n2,m] = size(W);
n = n2/2;
idx = mod(k,m)+1;

s = f.*W(1:n,idx) + g.*W(n+1:2*n,idx);
s = s';
end 

==> anc/McOpt/genFunc.m <==
%% PARAMETRIZED GENERATING FUNCTIONS 
% 1: f(z) = sqrt(a)*sin(sqrt(a*b)*z+phi); g(z) = sqrt(b)*cos(sqrt(a*b)*z+phi)
% 2: f(z) = sqrt(a)*cosh(sqrt(a*b)*z+phi); g(z) = -sqrt(b)*sinh(sqrt(a*b)*z+phi)
% 3: f(z) = sqrt(a); g(z) = -z/sqrt(a)
% 4: f(z) = z/sqrt(a); g(z) = sqrt(a);
% 5: f(z) = sqrt(z)*sin(log(z)*(mu+a)+phi); g(z) = sqrt(z)*cos(log(z)*(mu+a)+phi)
% 6: f(z) = z*sin(-a/2*log(z^2)+mu/z+phi); g(z) = -z*cos(-a/2*log(z^2)+mu/z+phi)
% 7: f(z) = 1/sqrt(a)*exp(-a/2*z); g(z) = -1/sqrt(a)*exp(a/2*z)
% 8: f(z) = sqrt(b/(a*b-c^2))*sin(sqrt(a*b-c^2)*z+phi); g(z) = sqrt(1/b)*cos(sqrt(a*b-c^2)*z+phi)
%
% mu = gradient scaling s.t. x_{k+m} = x_k - h*a*grad(J)(x_k) + R
% beta: scaling in 5/6 
%
% Note that, only fg={1,5,6} are valid for single-point characteristic

%% Td
% Td_opt = 0: Td = [0 -eye(n);eye(n) 0]; rk(Td) = 2n (Two-point)
% Td_opt = 1: Single-point and Td with low rank --> m smaller
% Td_opt = 2: Two-point and Td with low rank --> m smaller

%% PARAM
% param = 0 (standard parameters are set)
% param = [c, b, phi, mu, beta] (check below explaination) 
%
function [f,g,a1,a2,Td] = genFunc(fg,n,Td_opt,TestFcn,sig, param)
%% SET PARAMETERS
if numel(param) == 5 
    a = param(1); % > 0
    assert(a > 0, 'a > 0 must hold - param(1)')
    b = param(2); % > 0
    assert(b > 0, 'b > 0 must hold - param(2)')
    c = param(3); %
    phi = param(4); 
    mu = param(5); % > 0
    assert(mu > 0, 'mu > 0 must hold - param(4)')
else 
    a = 1; % >0
    b = 1; % >0
    c = 0;
    phi = 0;
    mu = 1;
end 
%
if Td_opt == 0 || Td_opt == 2
    a1 = 1/2; a2 = 1/2;   % (2*a2-(a1+a2)^2)==0
else
    a1 = 1; a2 = 0;
end
%
Q = zeros(n); % skew-symmetric
if Td_opt ~= 0
    for i = 1:floor(n/2)
        Q(i,end-i+1) = -1;
        Q(end-i+1,i) = 1;
    end
end
%
%% GENERATING FUNCTION CASES
switch fg
    case 1
        if Td_opt == 1
            Td = calc_normal_Td(a1,a2,n,sig);
            if b ~= a
                cprintf('SystemCommands', 'I set b = a; must hold for Td_opt == 1 and fg == 1'); 
            end 
            b = a;  
        else
            Td = [a*Q -eye(n);eye(n) b*Q];
        end
        f = @(x)sqrt(a)*sin(sqrt(a*b)*TestFcn(x)+phi);
        g = @(x)sqrt(b)*cos(sqrt(a*b)*TestFcn(x)+phi);
    case 2
        assert(Td_opt ~= 1, 'No valid fg choice for single-point characteristic (Td=1)')
        f = @(x)sqrt(a)*cosh(sqrt(a*b)*TestFcn(x)+phi);    % +/-
        g = @(x)-sqrt(b)*sinh(sqrt(a*b)*TestFcn(x)+phi);  % -/+
        Td = [a*Q -eye(n);eye(n) -b*Q];
        % c needs to be large enough (e.g. c = 10)
    case 3
        assert(Td_opt ~= 1, 'No valid fg choice for single-point characteristic (Td=1)')
        f = @(x)sqrt(a);    % +/-
        g = @(x)-TestFcn(x)/sqrt(a); % -/+
        Td = [Q -eye(n);eye(n) zeros(n)];
    case 4
        assert(Td_opt ~= 1, 'No valid fg choice for single-point characteristic (Td=1)')
        f = @(x)TestFcn(x)/sqrt(a);    % +/-
        g = @(x)sqrt(a);      % +/-
        Td = [zeros(n) -eye(n);eye(n) Q];
    case 5
        if Td_opt == 1
            a = (2*a2-(a1+a2)^2)*a;
            d = 2;
            % diagonal is not set to eye(n) due to numerical issues 
            Td = [a*diag(linspace(1.1,0.9,n)) -eye(n);eye(n) a*diag(linspace(1.1,0.9,n))];
        else
            assert(Td_opt == 0, 'No valid fg choice for characteristic Td=2')
            a = 0;
            d = 1;
            Td = [zeros(n) -eye(n);eye(n) zeros(n)];
        end
        f = @(x)sqrt(TestFcn(x))*sin(log(TestFcn(x))*(mu/d+a)+phi);
        g = @(x)sqrt(TestFcn(x))*cos(log(TestFcn(x))*(mu/d+a)+phi);
    case 6
        if Td_opt == 1 % > 0
            a = (2*a2-(a1+a2)^2)*a;
            % diagonal is not set to eye(n) due to numerical issues 
            Td = [a*diag(linspace(1.1,0.9,n)) -eye(n);eye(n) a*diag(linspace(1.1,0.9,n))];
            d = -1;
        else
            assert(Td_opt == 0, 'No valid fg choice for characteristic Td=2')
            a = 0;
            Td = [zeros(n) -eye(n);eye(n) zeros(n)];
            d = 1;
        end
        f = @(x)TestFcn(x)*sin(-a/2*log(TestFcn(x)^2)+mu/TestFcn(x)+phi);
        g = @(x)-d*TestFcn(x)*cos(-a/2*log(TestFcn(x)^2)+mu/TestFcn(x)+phi);
    case 7
        assert(Td_opt ~= 1, 'No valid fg choice for characteristic Td=1')
        f = @(x)1/sqrt(a)*exp(-a/2*TestFcn(x)); 
        g = @(x)-1/sqrt(a)*exp(a/2*TestFcn(x));
        Td = [zeros(n) -eye(n)-Q;eye(n)-Q zeros(n)];
    case 8
        assert(Td_opt ~= 1, 'No valid fg choice for characteristic Td=1')
        assert(a*b-c^2 > 0, 'a*b-c^2 > 0 must hold')
        f = @(x)sqrt(b/(a*b-c^2))*sin(sqrt(a*b-c^2)*TestFcn(x)+phi);
        g = @(x)sqrt(1/b)*cos(sqrt(a*b-c^2)*TestFcn(x)+phi);
        Td = [a/2*Q -eye(n)-c*Q;eye(n)-c*Q b/2*Q];
end

==> anc/McOpt/getSingularValues.m <==
function sigma = getSingularValues(sig,Td,a1,a2)
%
rk = rank(Td);
%
% two cases: 2*a2-(a1+a2)^2 ~= 0
% sigma has to be pairwise identical and can be only chosen if fg = 1.
%
if abs(2*a2-(a1+a2)^2) > 10^-4
    r = floor(rk/2);
    s = mod(rk,2);
    a3 = a1+a2;
    [~,gamma,~,~] = reorderEigen_normal(Td);
    sigma = zeros(rk,1);
    for i = 1:r
        sigma(2*i-1,1) = sqrt(-gamma(i)/(0.5*a3^2-a2));
        sigma(2*i,1) = sqrt(-gamma(i)/(0.5*a3^2-a2));
    end
    if s
        sigma(end,1) = sqrt(-gamma(end)/(0.5*a3^2-a2));
    end
    %
    sigma = sort(sigma,'descend');
%
% 2*a2-(a1+a2)^2 == 0
%
else
    if sig == 0 % choose smalles m w.r.t Td
        [~,delta,~] = reorderEigen_skew(Td);
        [w,~] = eValP(rk,a1,a2);
        sigma = zeros(rk,1);
        for i = 1:floor(rk/2)
            sigma(2*i-1) = sqrt(delta(i)*w(i)^(-1));
            sigma(2*i) = sqrt(delta(i)*w(i)^(-1));
        end
        sigma = sort(sigma,'descend');
    elseif length(sig) ~= rk
        error('wrong size of sigma - need to be of size R^(rk(Td) x 1)');
    else
        sigma = sig;
    end
end

==> anc/McOpt/load_McOpt_settings.m <==
clear all; close all; clc
%
addpath(genpath('Tools'));
addpath(genpath('Objective'));
addpath(genpath('Plots'));
addpath(genpath('ExplorationSequence'));
%
% Define your test function or implement your simulation/experiment oracle
%
%% ----------------------------------
%- TEST FUNCTIONS --------------------
%------------------------------------
%
% 'sphere' | 
%
fcnName = 'sphere';
TestFcn = @(x)test_fcn(x, fcnName);
